Shape dynamics of a red blood cell in Poiseuille flow

We use numerical simulations to study the dynamics of red blood cells (RBCs) in unconfined and confined Poiseuille flow. Previous numerical studies with 3D vesicles have indicated that the slipper shape observed in experiments at high capillary number can be attributed to the bistability due to the interplay of wall push and outward migration tendency at higher viscosity contrasts. In this paper, we study this outward migration and bistability using numerical simulations for 3D capsules and provide phase diagrams of RBC dynamics with and without viscosity contrast. We observe a bistability of slipper and croissants in confined Poiseuille flow with viscosity contrast as observed in experiments.

==> cap3dshapes/phaseDiagramCapCon1.m <==
function [] = phaseDiagramCapCon1()

sz = 80;

% x2 = [ 0.45, 0.45, 0.35, 0.35, 0.25, 0.25, 0.25];
% y2 = [ 0.06, 0.16, 0.05, 0.1, 0.043, 0.086, 0.172 ]; %Our simulations others , tumbling slipper
% 
% h6=scatter(x2,y2,sz,'r' , 'o','filled');

x2 = [0.25, 0.25, 0.25 , 0.35,  0.35, 0.45];
y2 = [0.043, 0.086, 0.172,  0.1, 0.2, 0.05  ]; %Our simulations TT slipper 

h8=scatter(x2,y2,sz, [0.3, 0.7, 0.3], 'o', 'filled');

set(gca, 'yScale', 'log', 'Color', [1, 1, 1])
ylabel('$$\textit{Capillary number } C_{k}$$', 'interpreter', 'latex', 'FontSize',24);
xlabel('$$\textit{Confinement ratio } C_{n}$$', 'interpreter', 'latex', 'FontSize',24);
xlim([0.15 0.7]);
ylim([0.0 5]);
hold on;


x2 = [0.65, 0.65, 0.65, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.35, 0.35, 0.35, 0.35, 0.35, 0.25, 0.25, 0.25, 0.25];
y2 = [0.08, 0.3, 2.4, 0.16, 0.32, 0.66, 1.3, 5, 10,  0.8, 6.4, 3.2, 1.6, 0.8, 0.4, 0.7, 1.4, 2.8]; %Our simulations croissant

h7=scatter(x2,y2,sz, 'm', 'o', 'filled');

    ax = gca;
    ax.FontSize = 16;
    


    %grid on;


% x2 = [5, 5];
% y2 = [0.473, 1.04]; %PRL 2018 multilobes
% 
% h10=scatter(x2,y2,sz, 'm', 's', 'filled');
% 
% 
% x2 = [0.5, 0.5];
% y2 = [0.0013, 0.00672]; %Agarwal simulations tumbling discocyte
% 
% h11=scatter(x2,y2,sz, 'r', 'o', 'filled');
% 
% 
% x2 = [0.5];
% y2 = [0.026]; %Agarwal simulations rolling discocyte
% 
% h13=scatter(x2,y2,sz, 'b', 'o', 'filled');
% 
% x2 = [0.5, 0.5, 2, 2, 2, 2, 2, 3, 3, 3];
% y2 = [0.0448, 0.1344, 0.18, 0.37, 1.11, 2.2, 12, 1.2, 2.4, 12.1 ]; %Agarwal simulations tank treading
% 
% h14=scatter(x2,y2,sz, [0.3 0.7 0.3], 'o', 'filled');
% 
% 
% x2 = [8];
% y2 = [0.00134]; %Agarwal simulations tumbling
% 
% h15=scatter(x2,y2,sz, 'r', 'o', 'filled');
% 
% 
% x2 = [8];
% y2 = [0.00896]; %Agarwal simulations rolling discocyte
% 
% h16=scatter(x2,y2,sz, 'b', 'o', 'filled');
% 
% x2 = [8];
% y2 = [0.0448]; %Agarwal simulations rolling stomatocyte
% 
% h17=scatter(x2,y2,sz, 'c', 'o', 'filled');
% 
% x2 = [8];
% y2 = [2.41]; %Agarwal simulations multilobe
% 
% h18=scatter(x2,y2,sz, 'm', 'o', 'filled');


% [hleg1, hobj1] = legend([h1,h2,h3, h6],{'Slipper', 'Croissant','Parachute',  'Bullet'}, 'Location', 'northeastoutside');
% textobj = findobj(hobj1, 'type', 'text');
% set(textobj, 'Interpreter', 'latex', 'fontsize', 10);
% textleg = findobj(hleg1, 'type', 'text');
% set(textleg, 'Interpreter', 'latex', 'fontsize', 10);
end

==> cap3dshapes/phaseDiagramCapCon5.m <==
function [] = phaseDiagramCapCon5()

x2 = [0.54, 0.54, 0.54];
y2 = [0.02, 0.04, 0.07]; %Non TT Slipper/ Croissant 
sz = 80
h3=scatter(x2,y2,sz,[0.75, 0.75, 0.75] , 'd', 'filled');
set(gca, 'yScale', 'log', 'Color', [1, 1, 1])
ylabel('$$\textit{Capillary number } C_{k}$$', 'interpreter', 'latex', 'FontSize',24);
xlabel('$$\textit{Confinement ratio } C_{n}$$', 'interpreter', 'latex', 'FontSize',24);
xlim([0.15 0.7]);
ylim([0.0 5]);
hold on;
x2 = [0.54, 0.54, 0.54, 0.54];
y2 = [0.14, 0.21, 0.28, 0.35]; %Croissants/Slipper bistability Soft Matter 2018

h2=scatter(x2,y2,sz, 'b', 'd', 'filled');



x2 = [0.65];
y2 = [0.11]; %Abkarian croissant & folded asymmetric

h4=scatter(x2,y2,100,[0.75, 0.75, 0.75], '^', 'filled');

x2 = [0.65];
y2 = [3.6]; %Abkarian slipper and croissant

h5=scatter(x2,y2,100,'b' , '^', 'filled');

x2 = [ 0.45, 0.45, 0.35, 0.35, 0.25, 0.25, 0.25];
y2 = [ 0.06, 0.16, 0.05, 0.1, 0.043, 0.086, 0.172 ]; %Our simulations others , tumbling slipper

h6=scatter(x2,y2,sz,'r' , 'o','filled');

x2 = [0.65, 0.65, 0.65,  0.57, 0.57, 0.57, 0.57, 0.57,  0.57, 0.57, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.35, 0.35, 0.35];
y2 = [0.08, 0.3, 2.4,  0.23, 0.46, 0.94, 1.88, 3.75, 7.52, 15, 0.32, 0.48, 0.8, 1.6, 3.2, 8,  0.8, 1.6, 3.2]; %Our simulations croissant/slipper bistability

h7=scatter(x2,y2,sz, 'b', 'o', 'filled');

x2 = [0.57];
y2 = [0.05]; %Our simulations croissant/slipper bistability

h9=scatter(x2,y2,sz, [0.75, 0.75, 0.75], 'o', 'filled');

x2 = [0.25, 0.25, 0.25 , 0.35,  0.35];
y2 = [0.344, 0.7, 1.4,  0.2, 0.4 ]; %Our simulations TT slipper but close to center croissant as well

h8=scatter(x2,y2,sz, [0.3, 0.7, 0.3], 'o', 'filled');

    ax = gca;
    ax.FontSize = 16;
    


    %grid on;

% x2 = [5, 5];
% y2 = [0.473, 1.04]; %PRL 2018 multilobes
% 
% h10=scatter(x2,y2,sz, 'm', 's', 'filled');
% 
% 
% x2 = [0.5, 0.5];
% y2 = [0.0013, 0.00672]; %Agarwal simulations tumbling discocyte
% 
% h11=scatter(x2,y2,sz, 'r', 'o', 'filled');
% 
% 
% x2 = [0.5];
% y2 = [0.026]; %Agarwal simulations rolling discocyte
% 
% h13=scatter(x2,y2,sz, 'b', 'o', 'filled');
% 
% x2 = [0.5, 0.5, 2, 2, 2, 2, 2, 3, 3, 3];
% y2 = [0.0448, 0.1344, 0.18, 0.37, 1.11, 2.2, 12, 1.2, 2.4, 12.1 ]; %Agarwal simulations tank treading
% 
% h14=scatter(x2,y2,sz, [0.3 0.7 0.3], 'o', 'filled');
% 
% 
% x2 = [8];
% y2 = [0.00134]; %Agarwal simulations tumbling
% 
% h15=scatter(x2,y2,sz, 'r', 'o', 'filled');
% 
% 
% x2 = [8];
% y2 = [0.00896]; %Agarwal simulations rolling discocyte
% 
% h16=scatter(x2,y2,sz, 'b', 'o', 'filled');
% 
% x2 = [8];
% y2 = [0.0448]; %Agarwal simulations rolling stomatocyte
% 
% h17=scatter(x2,y2,sz, 'c', 'o', 'filled');
% 
% x2 = [8];
% y2 = [2.41]; %Agarwal simulations multilobe
% 
% h18=scatter(x2,y2,sz, 'm', 'o', 'filled');


% [hleg1, hobj1] = legend([h1,h2,h3, h6],{'Slipper', 'Croissant','Parachute',  'Bullet'}, 'Location', 'northeastoutside');
% textobj = findobj(hobj1, 'type', 'text');
% set(textobj, 'Interpreter', 'latex', 'fontsize', 10);
% textleg = findobj(hleg1, 'type', 'text');
% set(textleg, 'Interpreter', 'latex', 'fontsize', 10);
end

==> cap3dshapes/phaseDiagramCapShear.m <==
function [] = phaseDiagramCapShear()

x1 = [0.35, 0.35];
y1 = [0.0516, 0.0989]*1.2; %Tank treading discocyte PNAS 2012
sz = 80;

%c = linspace(1,10,length(x));
h1 = scatter(x1,y1,sz,[0.3, 0.7, 0.3], 'x');
set(gca, 'yScale', 'log', 'Color', [1, 1, 1])
ylabel('$$\textit{Capillary number } C_{k}$$', 'interpreter', 'latex', 'FontSize',24);
xlabel('$$\textit{Viscosity contrast } \lambda$$', 'interpreter', 'latex', 'FontSize',24);
xlim([0 10]);
ylim([0.0001 50]);
hold on;
x2 = [0.35];
y2 = [0.03]*1.2; %rolling PNAS 2012

h2=scatter(x2,y2,sz, 'b', 'x');

x2 = [0.35 ];
y2 = [0.007]*1.2; %PNAS 2012 Tumbling disocyte

h3=scatter(x2,y2,sz,'r' , 'x');

x2 = [0.5, 0.5, 0.5];
y2 = [0.0731, 0.1548, 0.473]*1.2; %Fischer Biophys 2007 Tank treading

h4=scatter(x2,y2,100,[0.3, 0.7, 0.3] , '+');

x2 = [8.5];
y2 = [0.00559]*1.2; %PNAS 2016 tumbling discocyte

h5=scatter(x2,y2,100,'r' , 'd','filled');

x2 = [8.5];
y2 = [0.008]*1.2; %PNAS 2016 rolling discocyte

h6=scatter(x2,y2,sz,'b' , 'd','filled');

x2 = [8.5];
y2 = [0.08471]*1.2; %PNAS 2016 rolling stomatocytes

h7=scatter(x2,y2,sz, 'c', 'd', 'filled');

x2 = [8.5];
y2 = [0.15]; %PNAS 2016 tumbling stomatocyte

h19=scatter(x2,y2,sz, [0.8, 0.4, 0.2], 'd', 'filled');

x2 = [8.5];
y2 = [0.48]*1.2; %PNAS 2016 multilobes

h8=scatter(x2,y2,sz, 'm', 'd', 'filled');

x2 = [5, 5];
y2 = [0.045, 0.26]*1.2; %PRL 2018 rolling stomatocyte

h9=scatter(x2,y2,sz, 'c', 's', 'filled');



x2 = [5, 5];
y2 = [0.473, 1.04]*1.2; %PRL 2018 multilobes

h10=scatter(x2,y2,sz, 'm', 's', 'filled');


x2 = [0.5, 0.5];
y2 = [0.0013, 0.00672]*1.2; %Agarwal simulations tumbling discocyte

h11=scatter(x2,y2,sz, 'r', 'o', 'filled');


x2 = [0.5];
y2 = [0.026]*1.2; %Agarwal simulations rolling discocyte

h13=scatter(x2,y2,sz, 'b', 'o', 'filled');

x2 = [0.5, 0.5, 2, 2, 2, 2, 2, 3, 3, 3];
y2 = [0.0448, 0.1344, 0.18, 0.37, 1.11, 2.2, 12, 1.2, 2.4, 12.1 ]*1.2; %Agarwal simulations tank treading

h14=scatter(x2,y2,sz, [0.3 0.7 0.3], 'o', 'filled');


x2 = [8];
y2 = [0.00134]*1.2; %Agarwal simulations tumbling

h15=scatter(x2,y2,sz, 'r', 'o', 'filled');


x2 = [8];
y2 = [0.00896]*1.2; %Agarwal simulations rolling discocyte

h16=scatter(x2,y2,sz, 'b', 'o', 'filled');

x2 = [8];
y2 = [0.0448]*1.2; %Agarwal simulations rolling stomatocyte

h17=scatter(x2,y2,sz, 'c', 'o', 'filled');

x2 = [5.5];
y2 = [2.8]*1.2; %Agarwal simulations tumbling stomatocyte

h19=scatter(x2,y2,sz, [0.8, 0.4, 0.2], 'o', 'filled');


x2 = [5.5, 5.5, 8];
y2 = [5.2, 10.4, 2.41]*1.2; %Agarwal simulations multilobe

h18=scatter(x2,y2,sz, 'm', 'o', 'filled');


% [hleg1, hobj1] = legend([h1,h2,h3, h6],{'Slipper', 'Croissant','Parachute',  'Bullet'}, 'Location', 'northeastoutside');
% textobj = findobj(hobj1, 'type', 'text');
% set(textobj, 'Interpreter', 'latex', 'fontsize', 10);
% textleg = findobj(hleg1, 'type', 'text');
% set(textleg, 'Interpreter', 'latex', 'fontsize', 10);
end

==> cap3dshapes/phaseDiagramCapUncon1.m <==
function [] = phaseDiagramCapUncon1()

x2 = [0.21, 0.21, 0.21, 0.1, 0.1];
y2 = [0.2, 1, 2 , 0.325, 0.4]/3.25; %TT slipper
sz = 80;
h3=scatter(x2,y2,sz,[0.3, 0.7, 0.3] , 'o', 'filled');
set(gca, 'xScale', 'log', 'Color', [1, 1, 1])
set(gca, 'yScale', 'log', 'Color', [1, 1, 1])
ylabel('$$\textit{Scaled initial vesicle position } Y_{0}/R_{0}$$', 'interpreter', 'latex', 'FontSize',24);
xlabel('$$\textit{Capillary number } C_{k}$$', 'interpreter', 'latex', 'FontSize',24);
xlim([0.0 3]);
ylim([0.0 12]);
hold on;
x2 = [0.042, 0.042, 0.042, 0.042, 0.042, 0.042, 0.063, 0.063, 0.063, 0.063, 0.21, 0.21, 0.21, 0.21, 0.42, 0.42, 0.42, 0.84, 0.84,  2.1, 2.1 4.2, 0.1];
y2 = [0.2, 1.8, 4.5, 6, 8, 10, 0.3, 3, 6, 10, 3, 5, 7, 10, 3, 5, 7 , 3, 5, 2, 3, 3, 3.25]/3.25; %Upward migration

h2=scatter(x2,y2,sz, 'c', 'o', 'filled');



x2 = [0.42, 0.42, 0.42, 0.84, 0.84, 0.84, 0.84,  2.1, 2.1, 2.1];
y2 = [0.2, 1, 2, 0.1, 0.5, 1, 2,  0.2, 0.5, 1]/3.25; % croissant/parachute

h4=scatter(x2,y2,sz, 'm', 'o', 'filled');

    ax = gca;
    ax.FontSize = 16;
    


    %grid on;
% 
% x2 = [0.65];
% y2 = [3.6]; %Abkarian slipper and croissant
% 
% h5=scatter(x2,y2,100,'b' , 'x');
% 
% x2 = [ 0.45, 0.45, 0.35, 0.35, 0.25, 0.25, 0.25];
% y2 = [ 0.06, 0.16, 0.05, 0.1, 0.043, 0.086, 0.172 ]; %Our simulations others , tumbling slipper
% 
% h6=scatter(x2,y2,sz,'r' , 'o','filled');
% 
% x2 = [0.65, 0.65, 0.65, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.35, 0.35, 0.35];
% y2 = [0.08, 0.3, 2.4, 0.32, 0.48, 0.8, 1.6, 3.2, 8,  0.8, 1.6, 3.2]; %Our simulations croissant/slipper bistability
% 
% h7=scatter(x2,y2,sz, 'b', 'o', 'filled');
% 
% x2 = [0.25, 0.25, 0.25 , 0.35,  0.35];
% y2 = [0.344, 0.7, 1.4,  0.2, 0.4 ]; %Our simulations TT slipper but close to center croissant as well
% 
% h8=scatter(x2,y2,sz, [0.3, 0.7, 0.3], 'o', 'filled');



% x2 = [5, 5];
% y2 = [0.473, 1.04]; %PRL 2018 multilobes
% 
% h10=scatter(x2,y2,sz, 'm', 's', 'filled');
% 
% 
% x2 = [0.5, 0.5];
% y2 = [0.0013, 0.00672]; %Agarwal simulations tumbling discocyte
% 
% h11=scatter(x2,y2,sz, 'r', 'o', 'filled');
% 
% 
% x2 = [0.5];
% y2 = [0.026]; %Agarwal simulations rolling discocyte
% 
% h13=scatter(x2,y2,sz, 'b', 'o', 'filled');
% 
% x2 = [0.5, 0.5, 2, 2, 2, 2, 2, 3, 3, 3];
% y2 = [0.0448, 0.1344, 0.18, 0.37, 1.11, 2.2, 12, 1.2, 2.4, 12.1 ]; %Agarwal simulations tank treading
% 
% h14=scatter(x2,y2,sz, [0.3 0.7 0.3], 'o', 'filled');
% 
% 
% x2 = [8];
% y2 = [0.00134]; %Agarwal simulations tumbling
% 
% h15=scatter(x2,y2,sz, 'r', 'o', 'filled');
% 
% 
% x2 = [8];
% y2 = [0.00896]; %Agarwal simulations rolling discocyte
% 
% h16=scatter(x2,y2,sz, 'b', 'o', 'filled');
% 
% x2 = [8];
% y2 = [0.0448]; %Agarwal simulations rolling stomatocyte
% 
% h17=scatter(x2,y2,sz, 'c', 'o', 'filled');
% 
% x2 = [8];
% y2 = [2.41]; %Agarwal simulations multilobe
% 
% h18=scatter(x2,y2,sz, 'm', 'o', 'filled');


% [hleg1, hobj1] = legend([h1,h2,h3, h6],{'Slipper', 'Croissant','Parachute',  'Bullet'}, 'Location', 'northeastoutside');
% textobj = findobj(hobj1, 'type', 'text');
% set(textobj, 'Interpreter', 'latex', 'fontsize', 10);
% textleg = findobj(hleg1, 'type', 'text');
% set(textleg, 'Interpreter', 'latex', 'fontsize', 10);
end

==> cap3dshapes/phaseDiagramCapUncon5.m <==
function [] = phaseDiagramCapUncon5()

x2 = [0.021, 0.021, 0.021, 0.021, 0.021, 0.042, 0.042, 0.042, 0.042, 0.105, 0.105, 0.105, 0.105, 0.21, 0.21, 0.21, 0.21, 0.21 ];
y2 = [0.3,1,  3, 5, 10, 0.3,1,  5, 10, 0.1, 0.5, 2, 5, 0.05, 0.3, 2.5, 3, 5  ]/3.25; %TB slipper/stomatocyte 
sz = 80;
h3=scatter(x2,y2,sz,'r' , 'o', 'filled');
set(gca, 'xScale', 'log', 'Color', [1, 1, 1])
set(gca, 'yScale', 'log', 'Color', [1, 1, 1])
ylabel('$$\textit{Scaled initial vesicle position } Y_{0}/R_{0}$$', 'interpreter', 'latex', 'FontSize',24);
xlabel('$$\textit{Capillary number } C_{k}$$', 'interpreter', 'latex', 'FontSize',24);
xlim([0.0 1]);
ylim([0.0 12]);
hold on;
x2 = [0.21, 0.42, 0.42, 0.42, 0.42, 0.84, 0.84, 0.84];
y2 = [10, 0.3, 3, 6, 8, 0.1, 1, 5]/3.25; %Upward migration

h2=scatter(x2,y2,sz, 'c', 'o', 'filled');

    ax = gca;
    ax.FontSize = 16;
    


    %grid on;

% x2 = [0.65];
% y2 = [0.11]; %Abkarian croissant & folded asymmetric
% 
% h4=scatter(x2,y2,100,[0.75, 0.75, 0.75], 'x');
% 
% x2 = [0.65];
% y2 = [3.6]; %Abkarian slipper and croissant
% 
% h5=scatter(x2,y2,100,'b' , 'x');
% 
% x2 = [ 0.45, 0.45, 0.35, 0.35, 0.25, 0.25, 0.25];
% y2 = [ 0.06, 0.16, 0.05, 0.1, 0.043, 0.086, 0.172 ]; %Our simulations others , tumbling slipper
% 
% h6=scatter(x2,y2,sz,'r' , 'o','filled');
% 
% x2 = [0.65, 0.65, 0.65, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.35, 0.35, 0.35];
% y2 = [0.08, 0.3, 2.4, 0.32, 0.48, 0.8, 1.6, 3.2, 8,  0.8, 1.6, 3.2]; %Our simulations croissant/slipper bistability
% 
% h7=scatter(x2,y2,sz, 'b', 'o', 'filled');
% 
% x2 = [0.25, 0.25, 0.25 , 0.35,  0.35];
% y2 = [0.344, 0.7, 1.4,  0.2, 0.4 ]; %Our simulations TT slipper but close to center croissant as well
% 
% h8=scatter(x2,y2,sz, [0.3, 0.7, 0.3], 'o', 'filled');



% x2 = [5, 5];
% y2 = [0.473, 1.04]; %PRL 2018 multilobes
% 
% h10=scatter(x2,y2,sz, 'm', 's', 'filled');
% 
% 
% x2 = [0.5, 0.5];
% y2 = [0.0013, 0.00672]; %Agarwal simulations tumbling discocyte
% 
% h11=scatter(x2,y2,sz, 'r', 'o', 'filled');
% 
% 
% x2 = [0.5];
% y2 = [0.026]; %Agarwal simulations rolling discocyte
% 
% h13=scatter(x2,y2,sz, 'b', 'o', 'filled');
% 
% x2 = [0.5, 0.5, 2, 2, 2, 2, 2, 3, 3, 3];
% y2 = [0.0448, 0.1344, 0.18, 0.37, 1.11, 2.2, 12, 1.2, 2.4, 12.1 ]; %Agarwal simulations tank treading
% 
% h14=scatter(x2,y2,sz, [0.3 0.7 0.3], 'o', 'filled');
% 
% 
% x2 = [8];
% y2 = [0.00134]; %Agarwal simulations tumbling
% 
% h15=scatter(x2,y2,sz, 'r', 'o', 'filled');
% 
% 
% x2 = [8];
% y2 = [0.00896]; %Agarwal simulations rolling discocyte
% 
% h16=scatter(x2,y2,sz, 'b', 'o', 'filled');
% 
% x2 = [8];
% y2 = [0.0448]; %Agarwal simulations rolling stomatocyte
% 
% h17=scatter(x2,y2,sz, 'c', 'o', 'filled');
% 
% x2 = [8];
% y2 = [2.41]; %Agarwal simulations multilobe
% 
% h18=scatter(x2,y2,sz, 'm', 'o', 'filled');


% [hleg1, hobj1] = legend([h1,h2,h3, h6],{'Slipper', 'Croissant','Parachute',  'Bullet'}, 'Location', 'northeastoutside');
% textobj = findobj(hobj1, 'type', 'text');
% set(textobj, 'Interpreter', 'latex', 'fontsize', 10);
% textleg = findobj(hleg1, 'type', 'text');
% set(textleg, 'Interpreter', 'latex', 'fontsize', 10);
end
